The $N_f \,C_F^3$ contribution to the non-singlet splitting function at four-loop order

We report a new result for the $N_f \,C_F^3$ contribution to the four-loop anomalous dimensions of non-singlet, twist-two operators in Quantum Chromodynamics. This result is obtained through computations of off-shell operator matrix elements. Employing integration-by-parts reductions and differential equations with respect to a tracing parameter allowed us to derive analytic results valid for arbitrary Mellin moment $n$.

==> anc/NSnfcf3.m <==
{nsPnfcf3N -> ((1 + (-1)^n)*cf^3*nf*(-32 - 160/(3*n^6) + 160/(3*n^5) - 
     32/n^4 + 340/(3*n^3) + 500/(3*n^2) - 2410/(9*n) + 160/(3*(1 + n)^6) - 
     352/(3*(1 + n)^5) + 40/(1 + n)^4 - 12/(1 + n)^3 - 154/(3*(1 + n)^2) + 
     2410/(9*(1 + n)) + 512*S[-6, n] + (-352 + 704/n - 704/(1 + n))*
      S[-5, n] + (-272 + 2560/(3*n^2) - 6464/(3*n) + 128/(1 + n)^2 + 
       6464/(3*(1 + n)))*S[-4, n] + (-784/3 + 1408/(3*n^3) - 6880/(3*n^2) + 
       5936/(3*n) + 1664/(3*(1 + n)^3) - 2656/(3*(1 + n)^2) - 
       5936/(3*(1 + n)))*S[-3, n] + (-304/3 + 256/(3*n^4) - 1024/(3*n^3) + 
       1312/(3*n^2) - 2096/(3*n) + 640/(3*(1 + n)^4) - 1408/(3*(1 + n)^3) - 
       256/(3*(1 + n)^2) + 2096/(3*(1 + n)))*S[-2, n] + 
     (572/9 + 384/n^5 - 3680/(3*n^4) + 3592/(3*n^3) - 5032/(3*n^2) + 
       6560/(3*n) + 1664/(3*(1 + n)^5) - 1376/(3*(1 + n)^4) - 
       1544/(3*(1 + n)^3) - 744/(1 + n)^2 - 6560/(3*(1 + n)))*S[1, n] + 
     (-638/3 - 160/(3*n^4) - 96/n^3 - 264/n^2 + 680/(3*n) + 
       224/(3*(1 + n)^4) - 224/(3*(1 + n)^3) - 440/(3*(1 + n)^2) - 
       680/(3*(1 + n)))*S[2, n] + (8/3 + 64/(3*n^3) + 448/(3*n^2) - 384/n + 
       64/(3*(1 + n)^3) + 896/(3*(1 + n)^2) + 384/(1 + n))*S[3, n] + 
     (136 + 224/n^2 + 736/(3*n) + 160/(3*(1 + n)^2) - 736/(3*(1 + n)))*
      S[4, n] + (928/3 + 64/n - 64/(1 + n))*S[5, n] - (256*S[6, n])/3 - 
     (1408*S[-5, 1, n])/3 - (256*S[-4, -2, n])/3 + 
     (1600 - 512/(3*n) + 512/(3*(1 + n)))*S[-4, 1, n] + 256*S[-4, 2, n] - 
     128*S[-3, -3, n] + (1024/3 - 128/(3*n) + 128/(3*(1 + n)))*S[-3, -2, n] + 
     (-160 - 512/(3*n^2) + 7040/(3*n) + 1024/(3*(1 + n)^2) - 
       7040/(3*(1 + n)))*S[-3, 1, n] + 
     (640/3 + 1280/(3*n) - 1280/(3*(1 + n)))*S[-3, 2, n] - 
     (896*S[-2, -4, n])/3 + (640 + 128/n - 128/(1 + n))*S[-2, -3, n] + 
     (-1280/(3*n) - 512/(3*(1 + n)^2) + 1280/(3*(1 + n)))*S[-2, -2, n] + 
     (64 - 1280/(3*n^3) + 6848/(3*n^2) - 6752/(3*n) - 1280/(3*(1 + n)^3) + 
       1088/(1 + n)^2 + 6752/(3*(1 + n)))*S[-2, 1, n] + 
     (896/(3*n^2) - 128/(3*n) + 896/(3*(1 + n)^2) + 128/(3*(1 + n)))*
      S[-2, 2, n] + (128/n - 128/(1 + n))*S[-2, 3, n] - 128*S[-2, 4, n] - 
     1408*S[1, -5, n] + (6656/3 - 2560/(3*n) + 2560/(3*(1 + n)))*
      S[1, -4, n] + (160 - 512/n^2 + 8960/(3*n) + 512/(1 + n)^2 - 
       8960/(3*(1 + n)))*S[1, -3, n] + (1760/3 - 256/n^3 + 1408/n^2 - 
       1984/(3*n) - 256/(1 + n)^3 - 128/(3*(1 + n)^2) + 1984/(3*(1 + n)))*
      S[1, -2, n] + (1408/(3*n^4) - 1088/(3*n^3) + 2768/(3*n^2) - 
       4160/(3*n) + 640/(3*(1 + n)^4) + 64/(3*(1 + n)^3) + 
       1744/(3*(1 + n)^2) + 4160/(3*(1 + n)))*S[1, 1, n] + 
     (880/3 - 128/(3*n^3) + 640/(3*n^2) + 512/(3*n) + 128/(3*(1 + n)^3) - 
       384/(1 + n)^2 - 512/(3*(1 + n)))*S[1, 2, n] + 
     (320 - 896/(3*n^2) + 128/n + 128/(3*(1 + n)^2) - 128/(1 + n))*
      S[1, 3, n] + (-2624/3 - 1280/(3*n) + 1280/(3*(1 + n)))*S[1, 4, n] - 
     128*S[1, 5, n] - (4736*S[2, -4, n])/3 + (7936/3 - 512/n + 512/(1 + n))*
      S[2, -3, n] + (160 - 128/(3*n^2) + 1408/(3*n) + 896/(3*(1 + n)^2) - 
       1408/(3*(1 + n)))*S[2, -2, n] + (880/3 - 128/(3*n^3) + 640/(3*n^2) + 
       512/(3*n) + 128/(3*(1 + n)^3) - 384/(1 + n)^2 - 512/(3*(1 + n)))*
      S[2, 1, n] + (160 - 128/n^2 + 896/(3*n) + 128/(1 + n)^2 - 
       896/(3*(1 + n)))*S[2, 2, n] + (-320/3 - 512/(3*n) + 512/(3*(1 + n)))*
      S[2, 3, n] - (1792*S[2, 4, n])/3 - (3328*S[3, -3, n])/3 + 
     (512 - 256/n + 256/(1 + n))*S[3, -2, n] + 
     (-64 - 1024/(3*n^2) + 2176/(3*n) + 256/(3*(1 + n)^2) - 2176/(3*(1 + n)))*
      S[3, 1, n] + (704/3 - 512/(3*n) + 512/(3*(1 + n)))*S[3, 2, n] - 
     384*S[3, 3, n] - (1024*S[4, -2, n])/3 + 
     (448/3 - 1024/(3*n) + 1024/(3*(1 + n)))*S[4, 1, n] - 
     (896*S[4, 2, n])/3 - (896*S[5, 1, n])/3 - 1024*S[-4, 1, 1, n] + 
     (256*S[-3, 1, -2, n])/3 + (256 - 4096/(3*n) + 4096/(3*(1 + n)))*
      S[-3, 1, 1, n] - (512*S[-3, 1, 2, n])/3 - (512*S[-3, 2, 1, n])/3 - 
     256*S[-2, -2, -2, n] + (-1280 + 256/(3*n) - 256/(3*(1 + n)))*
      S[-2, 1, -2, n] + (-3584/(3*n^2) + 1280/n - 2560/(3*(1 + n)^2) - 
       1280/(1 + n))*S[-2, 1, 1, n] + (-512/(3*n) + 512/(3*(1 + n)))*
      S[-2, 1, 2, n] + 256*S[-2, 1, 3, n] - 256*S[-2, 2, -2, n] + 
     (-512/(3*n) + 512/(3*(1 + n)))*S[-2, 2, 1, n] + 256*S[-2, 3, 1, n] + 
     (1024*S[1, -4, 1, n])/3 + (256*S[1, -3, -2, n])/3 + 
     (-11008/3 - 1024/(3*n) + 1024/(3*(1 + n)))*S[1, -3, 1, n] - 
     (2560*S[1, -3, 2, n])/3 - 256*S[1, -2, -3, n] + 
     (1792/3 + 1024/(3*n) - 1024/(3*(1 + n)))*S[1, -2, -2, n] + 
     (320 + 1024/(3*n^2) - 3584/n - 1024/(3*(1 + n)^2) + 3584/(1 + n))*
      S[1, -2, 1, n] + (-1280/3 - 2048/(3*n) + 2048/(3*(1 + n)))*
      S[1, -2, 2, n] - 256*S[1, -2, 3, n] + (5120*S[1, 1, -4, n])/3 - 
     (12800*S[1, 1, -3, n])/3 + (-512/n^2 + 512/n - 512/(1 + n)^2 - 
       512/(1 + n))*S[1, 1, -2, n] + (2560*S[1, 1, 4, n])/3 + 
     1024*S[1, 2, -3, n] - (2560*S[1, 2, -2, n])/3 - (1280*S[1, 2, 2, n])/3 + 
     (1024*S[1, 2, 3, n])/3 + 512*S[1, 3, -2, n] - (2560*S[1, 3, 1, n])/3 + 
     (1024*S[1, 3, 2, n])/3 + (2048*S[1, 4, 1, n])/3 + 
     (512*S[2, -3, 1, n])/3 + (512*S[2, -2, -2, n])/3 + 
     (-9728/3 + 1024/(3*n) - 1024/(3*(1 + n)))*S[2, -2, 1, n] - 
     (2048*S[2, -2, 2, n])/3 + 1024*S[2, 1, -3, n] - 
     (2560*S[2, 1, -2, n])/3 - (1280*S[2, 1, 2, n])/3 + 
     (1024*S[2, 1, 3, n])/3 + (1024*S[2, 2, -2, n])/3 - 
     (1280*S[2, 2, 1, n])/3 + 256*S[2, 2, 2, n] + (1280*S[2, 3, 1, n])/3 + 
     (2048*S[3, -2, 1, n])/3 + (1024*S[3, 1, -2, n])/3 + 
     (-896/3 - 256/(3*n) + 256/(3*(1 + n)))*S[3, 1, 1, n] + 
     256*S[3, 1, 2, n] + 256*S[3, 2, 1, n] + (512*S[4, 1, 1, n])/3 + 
     1024*S[-2, 1, 1, -2, n] + (8192*S[1, -3, 1, 1, n])/3 - 
     (512*S[1, -2, 1, -2, n])/3 + (-512 + 2048/n - 2048/(1 + n))*
      S[1, -2, 1, 1, n] + (1024*S[1, -2, 1, 2, n])/3 + 
     (1024*S[1, -2, 2, 1, n])/3 + (2048*S[1, 1, -3, 1, n])/3 - 
     (2048*S[1, 1, -2, -2, n])/3 + 5120*S[1, 1, -2, 1, n] + 
     (4096*S[1, 1, -2, 2, n])/3 - (2048*S[1, 2, -2, 1, n])/3 + 
     (512*S[1, 3, 1, 1, n])/3 + (7168*S[2, -2, 1, 1, n])/3 - 
     (2048*S[2, 1, -2, 1, n])/3 - 4096*S[1, 1, -2, 1, 1, n] + 
     (-212/3 - 64/(3*n^3) - 1472/(3*n^2) + 1016/(3*n) + 448/(3*(1 + n)^3) - 
       896/(3*(1 + n)^2) - 1016/(3*(1 + n)))*zeta[3] + 256*S[-3, n]*zeta[3] + 
     (640 + 256/n - 256/(1 + n))*S[-2, n]*zeta[3] + 
     (592/3 + 384/n^2 - 256/n + 128/(1 + n)^2 + 256/(1 + n))*S[1, n]*
      zeta[3] + (192 + 128/n - 128/(1 + n))*S[2, n]*zeta[3] - 
     (128*S[3, n]*zeta[3])/3 - 512*S[-2, 1, n]*zeta[3] - 
     512*S[1, -2, n]*zeta[3] - 256*S[1, 2, n]*zeta[3] - 
     256*S[2, 1, n]*zeta[3] + (-120 + 96/n^2 - 96/n + 96/(1 + n)^2 + 
       96/(1 + n))*zeta[4] - 192*S[-2, n]*zeta[4] + 
     (240 + 160/n - 160/(1 + n))*zeta[5] - 320*S[1, n]*zeta[5]))/2, 
 nsMnfcf3N -> ((1 + (-1)^(1 + n))*cf^3*nf*(-32 + 608/(3*n^6) - 1568/(3*n^5) + 
     2144/(3*n^4) - 5372/(3*n^3) + 8756/(3*n^2) - 29194/(9*n) + 
     736/(1 + n)^6 - 736/(1 + n)^5 - 1192/(3*(1 + n)^4) - 668/(1 + n)^3 + 
     326/(3*(1 + n)^2) + 29194/(9*(1 + n)) + 512*S[-6, n] + 
     (-352 + 704/n - 704/(1 + n))*S[-5, n] + 
     (-272 + 1664/(3*n^2) - 1856/n - 512/(3*(1 + n)^2) + 1856/(1 + n))*
      S[-4, n] + (-784/3 + 384/n^3 - 4192/(3*n^2) + 3568/(3*n) + 
       128/(1 + n)^3 - 736/(3*(1 + n)^2) - 3568/(3*(1 + n)))*S[-3, n] + 
     (-304/3 + 128/(3*n^4) - 256/(3*n^3) - 96/n^2 + 784/(3*n) + 
       512/(3*(1 + n)^4) - 1664/(3*(1 + n)^3) - 448/(1 + n)^2 - 
       784/(3*(1 + n)))*S[-2, n] + (572/9 - 640/(3*n^5) + 3232/(3*n^4) - 
       3224/(3*n^3) + 3736/(3*n^2) - 5248/(3*n) + 2432/(3*(1 + n)^5) - 
       2144/(3*(1 + n)^4) - 616/(3*(1 + n)^3) + 520/(3*(1 + n)^2) + 
       5248/(3*(1 + n)))*S[1, n] + (-638/3 + 160/n^4 - 160/(3*n^3) - 
       344/(3*n^2) - 152/(3*n) + 288/(1 + n)^4 - 352/(3*(1 + n)^3) + 
       8/(3*(1 + n)^2) + 152/(3*(1 + n)))*S[2, n] + 
     (8/3 + 64/n^3 + 448/(3*n^2) - 1216/(3*n) - 64/(3*(1 + n)^3) + 
       896/(3*(1 + n)^2) + 1216/(3*(1 + n)))*S[3, n] + 
     (136 + 96/n^2 + 1120/(3*n) - 224/(3*(1 + n)^2) - 1120/(3*(1 + n)))*
      S[4, n] + (928/3 + 64/n - 64/(1 + n))*S[5, n] - (256*S[6, n])/3 - 
     (1408*S[-5, 1, n])/3 - (256*S[-4, -2, n])/3 + 
     (1600 - 512/(3*n) + 512/(3*(1 + n)))*S[-4, 1, n] + 256*S[-4, 2, n] - 
     128*S[-3, -3, n] + (1024/3 - 128/(3*n) + 128/(3*(1 + n)))*S[-3, -2, n] + 
     (-160 - 512/(3*n^2) + 7040/(3*n) + 1024/(3*(1 + n)^2) - 
       7040/(3*(1 + n)))*S[-3, 1, n] + 
     (640/3 + 1280/(3*n) - 1280/(3*(1 + n)))*S[-3, 2, n] - 
     (896*S[-2, -4, n])/3 + (640 + 128/n - 128/(1 + n))*S[-2, -3, n] + 
     (-256/n^2 - 512/(3*n) - 1280/(3*(1 + n)^2) + 512/(3*(1 + n)))*
      S[-2, -2, n] + (64 - 1280/(3*n^3) + 6848/(3*n^2) - 2336/n - 
       1280/(3*(1 + n)^3) + 1088/(1 + n)^2 + 2336/(1 + n))*S[-2, 1, n] + 
     (896/(3*n^2) - 128/(3*n) + 896/(3*(1 + n)^2) + 128/(3*(1 + n)))*
      S[-2, 2, n] + (128/n - 128/(1 + n))*S[-2, 3, n] - 128*S[-2, 4, n] - 
     1408*S[1, -5, n] + (6656/3 - 2560/(3*n) + 2560/(3*(1 + n)))*
      S[1, -4, n] + (160 - 512/n^2 + 8960/(3*n) + 512/(1 + n)^2 - 
       8960/(3*(1 + n)))*S[1, -3, n] + (1760/3 - 256/(3*n^3) - 640/(3*n^2) + 
       1984/(3*n) + 1792/(3*(1 + n)^3) - 1152/(1 + n)^2 - 1984/(3*(1 + n)))*
      S[1, -2, n] + (-1664/(3*n^4) + 2240/(3*n^3) - 2096/(3*n^2) + 
       3520/(3*n) + 640/(3*(1 + n)^4) - 1216/(3*(1 + n)^3) - 
       1072/(3*(1 + n)^2) - 3520/(3*(1 + n)))*S[1, 1, n] + 
     (880/3 - 640/(3*n^3) + 384/n^2 - 512/(3*n) + 640/(3*(1 + n)^3) - 
       640/(3*(1 + n)^2) + 512/(3*(1 + n)))*S[1, 2, n] + 
     (320 - 128/(3*n^2) - 128/n + 896/(3*(1 + n)^2) + 128/(1 + n))*
      S[1, 3, n] + (-2624/3 - 1280/(3*n) + 1280/(3*(1 + n)))*S[1, 4, n] - 
     128*S[1, 5, n] - (4736*S[2, -4, n])/3 + (7936/3 - 512/n + 512/(1 + n))*
      S[2, -3, n] + (160 - 896/(3*n^2) + 2176/(3*n) + 128/(3*(1 + n)^2) - 
       2176/(3*(1 + n)))*S[2, -2, n] + (880/3 - 640/(3*n^3) + 384/n^2 - 
       512/(3*n) + 640/(3*(1 + n)^3) - 640/(3*(1 + n)^2) + 512/(3*(1 + n)))*
      S[2, 1, n] + (160 - 128/n^2 + 896/(3*n) + 128/(1 + n)^2 - 
       896/(3*(1 + n)))*S[2, 2, n] + (-320/3 - 512/(3*n) + 512/(3*(1 + n)))*
      S[2, 3, n] - (1792*S[2, 4, n])/3 - (3328*S[3, -3, n])/3 + 
     (512 - 256/n + 256/(1 + n))*S[3, -2, n] + 
     (-64 - 256/(3*n^2) + 1408/(3*n) + 1024/(3*(1 + n)^2) - 1408/(3*(1 + n)))*
      S[3, 1, n] + (704/3 - 512/(3*n) + 512/(3*(1 + n)))*S[3, 2, n] - 
     384*S[3, 3, n] - (1024*S[4, -2, n])/3 + 
     (448/3 - 1024/(3*n) + 1024/(3*(1 + n)))*S[4, 1, n] - 
     (896*S[4, 2, n])/3 - (896*S[5, 1, n])/3 - 1024*S[-4, 1, 1, n] + 
     (256*S[-3, 1, -2, n])/3 + (256 - 4096/(3*n) + 4096/(3*(1 + n)))*
      S[-3, 1, 1, n] - (512*S[-3, 1, 2, n])/3 - (512*S[-3, 2, 1, n])/3 - 
     256*S[-2, -2, -2, n] + (-1280 + 256/(3*n) - 256/(3*(1 + n)))*
      S[-2, 1, -2, n] + (-3584/(3*n^2) + 1280/n - 2560/(3*(1 + n)^2) - 
       1280/(1 + n))*S[-2, 1, 1, n] + (-512/(3*n) + 512/(3*(1 + n)))*
      S[-2, 1, 2, n] + 256*S[-2, 1, 3, n] - 256*S[-2, 2, -2, n] + 
     (-512/(3*n) + 512/(3*(1 + n)))*S[-2, 2, 1, n] + 256*S[-2, 3, 1, n] + 
     (1024*S[1, -4, 1, n])/3 + (256*S[1, -3, -2, n])/3 + 
     (-11008/3 - 1024/(3*n) + 1024/(3*(1 + n)))*S[1, -3, 1, n] - 
     (2560*S[1, -3, 2, n])/3 - 256*S[1, -2, -3, n] + 
     (1792/3 + 1024/(3*n) - 1024/(3*(1 + n)))*S[1, -2, -2, n] + 
     (320 + 1024/(3*n^2) - 3584/n - 1024/(3*(1 + n)^2) + 3584/(1 + n))*
      S[1, -2, 1, n] + (-1280/3 - 2048/(3*n) + 2048/(3*(1 + n)))*
      S[1, -2, 2, n] - 256*S[1, -2, 3, n] + (5120*S[1, 1, -4, n])/3 - 
     (12800*S[1, 1, -3, n])/3 + (512/n^2 - 512/n + 512/(1 + n)^2 + 
       512/(1 + n))*S[1, 1, -2, n] + (2560*S[1, 1, 4, n])/3 + 
     1024*S[1, 2, -3, n] - (2560*S[1, 2, -2, n])/3 - (1280*S[1, 2, 2, n])/3 + 
     (1024*S[1, 2, 3, n])/3 + 512*S[1, 3, -2, n] - (2560*S[1, 3, 1, n])/3 + 
     (1024*S[1, 3, 2, n])/3 + (2048*S[1, 4, 1, n])/3 + 
     (512*S[2, -3, 1, n])/3 + (512*S[2, -2, -2, n])/3 + 
     (-9728/3 + 1024/(3*n) - 1024/(3*(1 + n)))*S[2, -2, 1, n] - 
     (2048*S[2, -2, 2, n])/3 + 1024*S[2, 1, -3, n] - 
     (2560*S[2, 1, -2, n])/3 - (1280*S[2, 1, 2, n])/3 + 
     (1024*S[2, 1, 3, n])/3 + (1024*S[2, 2, -2, n])/3 - 
     (1280*S[2, 2, 1, n])/3 + 256*S[2, 2, 2, n] + (1280*S[2, 3, 1, n])/3 + 
     (2048*S[3, -2, 1, n])/3 + (1024*S[3, 1, -2, n])/3 + 
     (-896/3 - 256/(3*n) + 256/(3*(1 + n)))*S[3, 1, 1, n] + 
     256*S[3, 1, 2, n] + 256*S[3, 2, 1, n] + (512*S[4, 1, 1, n])/3 + 
     1024*S[-2, 1, 1, -2, n] + (8192*S[1, -3, 1, 1, n])/3 - 
     (512*S[1, -2, 1, -2, n])/3 + (-512 + 2048/n - 2048/(1 + n))*
      S[1, -2, 1, 1, n] + (1024*S[1, -2, 1, 2, n])/3 + 
     (1024*S[1, -2, 2, 1, n])/3 + (2048*S[1, 1, -3, 1, n])/3 - 
     (2048*S[1, 1, -2, -2, n])/3 + 5120*S[1, 1, -2, 1, n] + 
     (4096*S[1, 1, -2, 2, n])/3 - (2048*S[1, 2, -2, 1, n])/3 + 
     (512*S[1, 3, 1, 1, n])/3 + (7168*S[2, -2, 1, 1, n])/3 - 
     (2048*S[2, 1, -2, 1, n])/3 - 4096*S[1, 1, -2, 1, 1, n] + 
     (-212/3 + 192/n^3 + 64/(3*n^2) + 824/(3*n) - 576/(1 + n)^3 - 
       128/(3*(1 + n)^2) - 824/(3*(1 + n)))*zeta[3] + 256*S[-3, n]*zeta[3] + 
     (640 + 256/n - 256/(1 + n))*S[-2, n]*zeta[3] + 
     (592/3 - 128/n^2 + 256/n - 384/(1 + n)^2 - 256/(1 + n))*S[1, n]*
      zeta[3] + (192 + 128/n - 128/(1 + n))*S[2, n]*zeta[3] - 
     (128*S[3, n]*zeta[3])/3 - 512*S[-2, 1, n]*zeta[3] - 
     512*S[1, -2, n]*zeta[3] - 256*S[1, 2, n]*zeta[3] - 
     256*S[2, 1, n]*zeta[3] + (-120 - 96/n^2 + 96/n - 96/(1 + n)^2 - 
       96/(1 + n))*zeta[4] - 192*S[-2, n]*zeta[4] + 
     (240 + 160/n - 160/(1 + n))*zeta[5] - 320*S[1, n]*zeta[5]))/2, 
 nsPnfcf3X -> cf^3*nf*(1838/9 - (2410*x)/9 + 
    (-442/3 + 638/(3*(1 - x)) + (6406*x)/3 + 304/(3*(1 + x)))*HPL[{0}, x] + 
    (-6560/3 + (6560*x)/3)*HPL[{1}, x] + 
    (-1320 - 880/(3*(1 - x)) - (6392*x)/3 - 64/(1 + x))*HPL[{2}, x] + 
    (-2920/3 - 64/(1 - x) - (3976*x)/3 - 160/(1 + x))*HPL[{3}, x] + 
    (1568/3 - 448/(3*(1 - x)) - (1888*x)/3 - 1600/(1 + x))*HPL[{4}, x] + 
    (384 - 896/(3*(1 - x)) + (128*x)/3 - 1408/(3*(1 + x)))*HPL[{5}, x] + 
    (-1024/3 + 256/(3*(1 - x)) + (640*x)/3 + 1024/(3*(1 + x)))*
     HPL[{-4, 0}, x] + (-512 + 1024/(3*(1 - x)) + (1408*x)/3 + 512/(1 + x))*
     HPL[{-3, 0}, x] + (-256 + 256*x + 2048/(3*(1 + x)))*HPL[{-3, 2}, x] + 
    (1792/3 + (2240*x)/3 - 160/(1 + x))*HPL[{-2, 0}, x] + 
    (-960 + 2496*x + 9728/(3*(1 + x)))*HPL[{-2, 2}, x] + 
    (512*HPL[{-2, 3}, x])/(3*(1 + x)) + (112 + (2096*x)/3 + 1760/(3*(1 + x)))*
     HPL[{-1, 0}, x] + (5792/3 + (6752*x)/3 + 320/(1 + x))*HPL[{-1, 2}, x] + 
    (-3968/3 + (7040*x)/3 + 11008/(3*(1 + x)))*HPL[{-1, 3}, x] + 
    (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, 4}, x] + 
    (436/3 + 8/(3*(1 - x)) - (4972*x)/3 - 784/(3*(1 + x)))*HPL[{0, 0}, x] + 
    (520 - 880/(3*(1 - x)) - (680*x)/3)*HPL[{1, 0}, x] + 
    (4160/3 - (4160*x)/3)*HPL[{1, 1}, x] + (512/3 - (512*x)/3)*
     HPL[{1, 2}, x] + (128 - 2560/(3*(1 - x)) + (2176*x)/3)*HPL[{1, 3}, x] + 
    (1024/3 - 2048/(3*(1 - x)) + (1024*x)/3)*HPL[{1, 4}, x] + 
    (104 + 160/(1 - x) - 24*x)*HPL[{2, 0}, x] + (2768/3 + (1744*x)/3)*
     HPL[{2, 1}, x] + (640/3 - 1280/(3*(1 - x)) + 384*x)*HPL[{2, 2}, x] + 
    (1024/3 - 1280/(3*(1 - x)) + (256*x)/3 - 256/(1 + x))*HPL[{2, 3}, x] + 
    (352 - 704/(3*(1 - x)) + (1952*x)/3 - 640/(3*(1 + x)))*HPL[{3, 0}, x] + 
    (1216/3 - 896/(3*(1 - x)) + (3776*x)/3 + 256/(1 + x))*HPL[{3, 1}, x] + 
    (128/3 - 256/(1 - x) + (640*x)/3 + 512/(3*(1 + x)))*HPL[{3, 2}, x] + 
    (96 - 896/(3*(1 - x)) + (1184*x)/3 + 256/(1 + x))*HPL[{4, 0}, x] + 
    (-384 - 512/(3*(1 - x)) + 640*x + 1024/(1 + x))*HPL[{4, 1}, x] + 
    (512/3 - 256/(3*(1 - x)) - (512*x)/3 - 1024/(3*(1 + x)))*
     HPL[{-3, -1, 0}, x] + (-768 + 128/(1 - x) + (1792*x)/3 + 
      3328/(3*(1 + x)))*HPL[{-3, 0, 0}, x] + 
    (128/3 + 256/(1 - x) - (896*x)/3 - 1024/(3*(1 + x)))*
     HPL[{-2, -2, 0}, x] + (2176/3 - 1280/(1 - x) + (1408*x)/3 - 
      2560/(3*(1 + x)))*HPL[{-2, -1, 0}, x] + 
    (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
    (-992 + 640/(1 - x) + (6304*x)/3 + 7936/(3*(1 + x)))*HPL[{-2, 0, 0}, x] + 
    (384 - 384*x - 2048/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
    (3584/3 - (3584*x)/3 - 7168/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
    (256 - 256*x - 512/(1 + x))*HPL[{-1, -3, 0}, x] + 
    (384 - (1408*x)/3 - 2560/(3*(1 + x)))*HPL[{-1, -2, 0}, x] + 
    (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
    (-1984/3 - (1984*x)/3)*HPL[{-1, -1, 0}, x] + 
    (1536 - 3584*x - 5120/(1 + x))*HPL[{-1, -1, 2}, x] + 
    (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
    (6416/3 + (5936*x)/3 - 160/(1 + x))*HPL[{-1, 0, 0}, x] + 
    (-1408/3 - (128*x)/3 + 1280/(3*(1 + x)))*HPL[{-1, 2, 0}, x] + 
    (-768 - 1280*x - 512/(1 + x))*HPL[{-1, 2, 1}, x] + 
    (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
    (1280/3 - (1280*x)/3 - 2560/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
    (4096/3 - (4096*x)/3 - 8192/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
    (-168 - 136/(1 - x) - (5240*x)/3 + 272/(1 + x))*HPL[{0, 0, 0}, x] + 
    (-128/3 + 256/(3*(1 - x)) - (128*x)/3)*HPL[{1, -3, 0}, x] + 
    (512/3 - 1792/(3*(1 - x)) + (1280*x)/3)*HPL[{1, -2, 0}, x] + 
    (64 + 320/(1 - x) - 384*x)*HPL[{1, 0, 0}, x] + 
    (512/3 - (512*x)/3)*HPL[{1, 1, 0}, x] + 
    (128 - 1280/(3*(1 - x)) + (896*x)/3)*HPL[{1, 2, 0}, x] + 
    (512/3 - 1024/(3*(1 - x)) + (512*x)/3)*HPL[{1, 3, 0}, x] + 
    (-256/3 + 512/(3*(1 - x)) - (256*x)/3)*HPL[{1, 3, 1}, x] + 
    (256/3 + 512/(3*(1 - x)) - (512*x)/3 - 256/(1 + x))*HPL[{2, -2, 0}, x] + 
    (128/3 + 320/(3*(1 - x)) + (1280*x)/3)*HPL[{2, 0, 0}, x] + 
    (640/3 - 1280/(3*(1 - x)) + 384*x)*HPL[{2, 1, 0}, x] + 
    (128 - 256/(1 - x) + 128*x)*HPL[{2, 2, 0}, x] + 
    (1088/3 - 384/(1 - x) + 320*x)*HPL[{3, 0, 0}, x] + 
    (128/3 - 256/(1 - x) + (640*x)/3 + 512/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
    (512 - 1024/(1 - x) + 512*x)*HPL[{-2, -1, -1, 0}, x] + 
    (512 - 512*x - 1024/(1 + x))*HPL[{-2, -1, 0, 0}, x] + 
    (-1024 + 896/(3*(1 - x)) + (2176*x)/3 + 4736/(3*(1 + x)))*
     HPL[{-2, 0, 0, 0}, x] + (512 - 512*x - 1024/(1 + x))*
     HPL[{-1, -2, 0, 0}, x] + (-512 - 512*x)*HPL[{-1, -1, -1, 0}, x] + 
    (1280 - (8960*x)/3 - 12800/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
    (-2048/3 + (2048*x)/3 + 4096/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
    (-2048 + 2048*x + 4096/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
    (-64 + (6464*x)/3 + 6656/(3*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
    (128 - 128*x - 256/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
    (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
    (-32/3 + 928/(3*(1 - x)) - (3488*x)/3 - 352/(1 + x))*
     HPL[{0, 0, 0, 0}, x] + (256/3 - 512/(3*(1 - x)) + (256*x)/3)*
     HPL[{1, -2, -1, 0}, x] + (128 - 256/(1 - x) + 128*x)*
     HPL[{1, -2, 0, 0}, x] + (-1888/3 + 2624/(3*(1 - x)) - (736*x)/3)*
     HPL[{1, 0, 0, 0}, x] + (-1024/3 + 2048/(3*(1 - x)) - (1024*x)/3)*
     HPL[{1, 1, -2, 0}, x] + (-128 + 128*x)*HPL[{1, 1, 0, 0}, x] + 
    (512/3 - 1024/(3*(1 - x)) + (512*x)/3)*HPL[{1, 2, 0, 0}, x] + 
    (1504/3 - 1792/(3*(1 - x)) + (1120*x)/3 - 128/(1 + x))*
     HPL[{2, 0, 0, 0}, x] + (896/3 - 1024/(3*(1 - x)) + (128*x)/3 - 
      256/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
    (2560/3 - (2560*x)/3 - 5120/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
    (-704 + 704*x + 1408/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
    (1120/3 + 256/(3*(1 - x)) - (1184*x)/3 - 512/(1 + x))*
     HPL[{0, 0, 0, 0, 0}, x] + (64 - 128/(1 - x) + 64*x)*
     HPL[{1, 0, 0, 0, 0}, x] + (1280/3 - 2560/(3*(1 - x)) + (1280*x)/3)*
     HPL[{1, 1, 0, 0, 0}, x] + (1320 + (8488*x)/3 + 1072/(3*(1 + x)))*
     zeta[2] + (1024/3 - 128/(3*(1 - x)) - (1024*x)/3 - 2560/(3*(1 + x)))*
     HPL[{-3}, x]*zeta[2] + (3968/3 - 640/(1 - x) - (6784*x)/3 - 
      11008/(3*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
    (-6784/3 - (7744*x)/3 - 320/(1 + x))*HPL[{-1}, x]*zeta[2] + 
    (2920/3 + 144/(1 - x) + 2072*x + 80/(1 + x))*HPL[{0}, x]*zeta[2] + 
    (-1504/3 + (1504*x)/3)*HPL[{1}, x]*zeta[2] + 
    (448/3 - (1856*x)/3 - 640/(1 + x))*HPL[{2}, x]*zeta[2] + 
    (128/3 + 256/(3*(1 - x)) - 128*x - 640/(3*(1 + x)))*HPL[{3}, x]*zeta[2] + 
    (-256/3 - 512/(1 - x) + (1792*x)/3 + 2048/(3*(1 + x)))*HPL[{-2, -1}, x]*
     zeta[2] + (64 - 64*x - 256/(1 + x))*HPL[{-2, 0}, x]*zeta[2] + 
    (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-1, -2}, x]*zeta[2] + 
    (-1792 + 3328*x + 5120/(1 + x))*HPL[{-1, -1}, x]*zeta[2] + 
    (1600 - (8384*x)/3 - 13184/(3*(1 + x)))*HPL[{-1, 0}, x]*zeta[2] + 
    (-640/3 + (640*x)/3 + 1280/(3*(1 + x)))*HPL[{-1, 2}, x]*zeta[2] + 
    (-1568/3 + 64/(1 - x) + (3296*x)/3 + 5056/(3*(1 + x)))*HPL[{0, 0}, x]*
     zeta[2] + (128/3 - 256/(3*(1 - x)) + (128*x)/3)*HPL[{1, -2}, x]*
     zeta[2] + (448/3 + 128/(1 - x) - (832*x)/3)*HPL[{1, 0}, x]*zeta[2] + 
    (256 - 256*x)*HPL[{1, 1}, x]*zeta[2] + 
    (-832/3 + 1024/(3*(1 - x)) - (64*x)/3 + 256/(1 + x))*HPL[{2, 0}, x]*
     zeta[2] + (-256 + 256*x + 512/(1 + x))*HPL[{2, 1}, x]*zeta[2] + 
    (512 - 512*x - 1024/(1 + x))*HPL[{-1, -1, 0}, x]*zeta[2] + 
    (832/3 - (832*x)/3 - 1664/(3*(1 + x)))*HPL[{-1, 0, 0}, x]*zeta[2] + 
    (-384 + 512/(3*(1 - x)) + (512*x)/3 + 1792/(3*(1 + x)))*HPL[{0, 0, 0}, x]*
     zeta[2] + (-704/3 + 1408/(3*(1 - x)) - (704*x)/3)*HPL[{1, 0, 0}, x]*
     zeta[2] + (-512/3 + 1024/(3*(1 - x)) - (512*x)/3)*HPL[{1, 1, 0}, x]*
     zeta[2] + (1856/3 + 64/(1 - x) + (6496*x)/3 + 240/(1 + x))*zeta[3] + 
    (-1792/3 + 512/(1 - x) + (256*x)/3 + 2048/(3*(1 + x)))*HPL[{-2}, x]*
     zeta[3] + (1792 - 1792*x - 3584/(1 + x))*HPL[{-1}, x]*zeta[3] + 
    (-1952/3 - 512/(3*(1 - x)) + 672*x + 4544/(3*(1 + x)))*HPL[{0}, x]*
     zeta[3] + (704 - 896/(1 - x) + 192*x)*HPL[{1}, x]*zeta[3] + 
    (-576 + 768/(1 - x) - 64*x + 512/(1 + x))*HPL[{2}, x]*zeta[3] + 
    (1024 - 1024*x - 2048/(1 + x))*HPL[{-1, -1}, x]*zeta[3] + 
    (64/3 - (64*x)/3 - 128/(3*(1 + x)))*HPL[{-1, 0}, x]*zeta[3] + 
    (-512 + 704/(3*(1 - x)) + 448/(1 + x))*HPL[{0, 0}, x]*zeta[3] + 
    (-384 + 768/(1 - x) - 384*x)*HPL[{1, 0}, x]*zeta[3] + 
    (-512 + 1024/(1 - x) - 512*x)*HPL[{1, 1}, x]*zeta[3] + 
    (-128 - 512/(3*(1 - x)) + (832*x)/3 + 384/(1 + x))*zeta[2]*zeta[3] + 
    (440/3 + 112/(1 - x) - 584*x - 2704/(3*(1 + x)))*zeta[4] + 
    (4192/3 - (4192*x)/3 - 8384/(3*(1 + x)))*HPL[{-1}, x]*zeta[4] + 
    (-1424/3 + 112/(3*(1 - x)) + 288*x + 2224/(3*(1 + x)))*HPL[{0}, x]*
     zeta[4] + (-432 + 864/(1 - x) - 432*x)*HPL[{1}, x]*zeta[4] + 
    plusDis[0, 1 - x]*(572/9 + (592*zeta[3])/3 - 320*zeta[5]) + 
    (-112/3 - 448/(3*(1 - x)) + (2000*x)/3 + 1216/(3*(1 + x)))*zeta[5] + 
    delta[1 - x]*(32 + 162*zeta[2] - 308*zeta[3] - (256*zeta[2]*zeta[3])/3 + 
      224*zeta[3]^2 - 204*zeta[4] + 912*zeta[5] - (6434*zeta[6])/9)), 
 nsMnfcf3X -> cf^3*nf*(28622/9 - (29194*x)/9 + 
    (8422/3 + 638/(3*(1 - x)) - (4922*x)/3 - 304/(3*(1 + x)))*HPL[{0}, x] + 
    (5248/3 - (5248*x)/3)*HPL[{1}, x] + 
    (4424/3 - 880/(3*(1 - x)) + (4040*x)/3 + 64/(1 + x))*HPL[{2}, x] + 
    (2936/3 - 64/(1 - x) + (7064*x)/3 + 160/(1 + x))*HPL[{3}, x] + 
    (-1120/3 - 448/(3*(1 - x)) + 1632*x + 1600/(1 + x))*HPL[{4}, x] + 
    (128/3 - 896/(3*(1 - x)) + 384*x + 1408/(3*(1 + x)))*HPL[{5}, x] + 
    (640/3 + 256/(3*(1 - x)) - (1024*x)/3 - 1024/(3*(1 + x)))*
     HPL[{-4, 0}, x] + (256/3 + 1024/(3*(1 - x)) - 1152*x - 512/(1 + x))*
     HPL[{-3, 0}, x] + (256 - 256*x - 2048/(3*(1 + x)))*HPL[{-3, 2}, x] + 
    (-64 + (640*x)/3 + 160/(1 + x))*HPL[{-2, 0}, x] + 
    (960 - 2496*x - 9728/(3*(1 + x)))*HPL[{-2, 2}, x] - 
    (512*HPL[{-2, 3}, x])/(3*(1 + x)) + (848 + (784*x)/3 - 1760/(3*(1 + x)))*
     HPL[{-1, 0}, x] + (-2016 - 2336*x - 320/(1 + x))*HPL[{-1, 2}, x] + 
    (3968/3 - (7040*x)/3 - 11008/(3*(1 + x)))*HPL[{-1, 3}, x] + 
    (512/3 - (512*x)/3 - 1024/(3*(1 + x)))*HPL[{-1, 4}, x] + 
    (4580/3 + 8/(3*(1 - x)) + (1892*x)/3 + 784/(3*(1 + x)))*HPL[{0, 0}, x] + 
    (728/3 - 880/(3*(1 - x)) + (152*x)/3)*HPL[{1, 0}, x] + 
    (-3520/3 + (3520*x)/3)*HPL[{1, 1}, x] + (-512/3 + (512*x)/3)*
     HPL[{1, 2}, x] + (384 - 2560/(3*(1 - x)) + (1408*x)/3)*HPL[{1, 3}, x] + 
    (1024/3 - 2048/(3*(1 - x)) + (1024*x)/3)*HPL[{1, 4}, x] + 
    (-136/3 + 160/(1 - x) + 168*x)*HPL[{2, 0}, x] + 
    (-2096/3 - (1072*x)/3)*HPL[{2, 1}, x] + 
    (128/3 - 1280/(3*(1 - x)) + (640*x)/3)*HPL[{2, 2}, x] + 
    (256/3 - 1280/(3*(1 - x)) + (1024*x)/3 + 256/(1 + x))*HPL[{2, 3}, x] + 
    (-32 - 704/(3*(1 - x)) + 352*x + 640/(3*(1 + x)))*HPL[{3, 0}, x] + 
    (-192 - 896/(3*(1 - x)) - (2624*x)/3 - 256/(1 + x))*HPL[{3, 1}, x] + 
    (640/3 - 256/(1 - x) + (128*x)/3 - 512/(3*(1 + x)))*HPL[{3, 2}, x] + 
    (1184/3 - 896/(3*(1 - x)) + 96*x - 256/(1 + x))*HPL[{4, 0}, x] + 
    (640 - 512/(3*(1 - x)) - 384*x - 1024/(1 + x))*HPL[{4, 1}, x] + 
    (-512/3 - 256/(3*(1 - x)) + (512*x)/3 + 1024/(3*(1 + x)))*
     HPL[{-3, -1, 0}, x] + (1792/3 + 128/(1 - x) - 768*x - 3328/(3*(1 + x)))*
     HPL[{-3, 0, 0}, x] + (-896/3 + 256/(1 - x) + (128*x)/3 + 
      1024/(3*(1 + x)))*HPL[{-2, -2, 0}, x] + 
    (640/3 - 1280/(1 - x) + 1664*x + 2560/(3*(1 + x)))*HPL[{-2, -1, 0}, x] + 
    (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-2, -1, 2}, x] + 
    (608 + 640/(1 - x) - (8224*x)/3 - 7936/(3*(1 + x)))*HPL[{-2, 0, 0}, x] + 
    (-384 + 384*x + 2048/(3*(1 + x)))*HPL[{-2, 2, 0}, x] + 
    (-3584/3 + (3584*x)/3 + 7168/(3*(1 + x)))*HPL[{-2, 2, 1}, x] + 
    (-256 + 256*x + 512/(1 + x))*HPL[{-1, -3, 0}, x] + 
    (-128 + (2176*x)/3 + 2560/(3*(1 + x)))*HPL[{-1, -2, 0}, x] + 
    (-1024/3 + (1024*x)/3 + 2048/(3*(1 + x)))*HPL[{-1, -2, 2}, x] + 
    (-1984/3 - (1984*x)/3)*HPL[{-1, -1, 0}, x] + 
    (-1536 + 3584*x + 5120/(1 + x))*HPL[{-1, -1, 2}, x] + 
    (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-1, -1, 3}, x] + 
    (-4048/3 - (3568*x)/3 + 160/(1 + x))*HPL[{-1, 0, 0}, x] + 
    (1408/3 + (128*x)/3 - 1280/(3*(1 + x)))*HPL[{-1, 2, 0}, x] + 
    (768 + 1280*x + 512/(1 + x))*HPL[{-1, 2, 1}, x] + 
    (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, 2, 2}, x] + 
    (-1280/3 + (1280*x)/3 + 2560/(3*(1 + x)))*HPL[{-1, 3, 0}, x] + 
    (-4096/3 + (4096*x)/3 + 8192/(3*(1 + x)))*HPL[{-1, 3, 1}, x] + 
    (3368/3 - 136/(1 - x) + (3112*x)/3 - 272/(1 + x))*HPL[{0, 0, 0}, x] + 
    (-128/3 + 256/(3*(1 - x)) - (128*x)/3)*HPL[{1, -3, 0}, x] + 
    (1280/3 - 1792/(3*(1 - x)) + (512*x)/3)*HPL[{1, -2, 0}, x] + 
    (256/3 + 320/(1 - x) - (1216*x)/3)*HPL[{1, 0, 0}, x] + 
    (-512/3 + (512*x)/3)*HPL[{1, 1, 0}, x] + 
    (128 - 1280/(3*(1 - x)) + (896*x)/3)*HPL[{1, 2, 0}, x] + 
    (512/3 - 1024/(3*(1 - x)) + (512*x)/3)*HPL[{1, 3, 0}, x] + 
    (-256/3 + 512/(3*(1 - x)) - (256*x)/3)*HPL[{1, 3, 1}, x] + 
    (-512/3 + 512/(3*(1 - x)) + (256*x)/3 + 256/(1 + x))*HPL[{2, -2, 0}, x] + 
    (128/3 + 320/(3*(1 - x)) + (512*x)/3)*HPL[{2, 0, 0}, x] + 
    (128/3 - 1280/(3*(1 - x)) + (640*x)/3)*HPL[{2, 1, 0}, x] + 
    (128 - 256/(1 - x) + 128*x)*HPL[{2, 2, 0}, x] + 
    (320 - 384/(1 - x) + (1088*x)/3)*HPL[{3, 0, 0}, x] + 
    (640/3 - 256/(1 - x) + (128*x)/3 - 512/(3*(1 + x)))*HPL[{3, 1, 0}, x] + 
    (512 - 1024/(1 - x) + 512*x)*HPL[{-2, -1, -1, 0}, x] + 
    (-512 + 512*x + 1024/(1 + x))*HPL[{-2, -1, 0, 0}, x] + 
    (2176/3 + 896/(3*(1 - x)) - 1024*x - 4736/(3*(1 + x)))*
     HPL[{-2, 0, 0, 0}, x] + (-512 + 512*x + 1024/(1 + x))*
     HPL[{-1, -2, 0, 0}, x] + (-512 - 512*x)*HPL[{-1, -1, -1, 0}, x] + 
    (-1280 + (8960*x)/3 + 12800/(3*(1 + x)))*HPL[{-1, -1, 0, 0}, x] + 
    (2048/3 - (2048*x)/3 - 4096/(3*(1 + x)))*HPL[{-1, -1, 2, 0}, x] + 
    (2048 - 2048*x - 4096/(1 + x))*HPL[{-1, -1, 2, 1}, x] + 
    (1088/3 - 1856*x - 6656/(3*(1 + x)))*HPL[{-1, 0, 0, 0}, x] + 
    (-128 + 128*x + 256/(1 + x))*HPL[{-1, 2, 0, 0}, x] + 
    (-512/3 + (512*x)/3 + 1024/(3*(1 + x)))*HPL[{-1, 2, 1, 0}, x] + 
    (-416/3 + 928/(3*(1 - x)) + (2656*x)/3 + 352/(1 + x))*
     HPL[{0, 0, 0, 0}, x] + (256/3 - 512/(3*(1 - x)) + (256*x)/3)*
     HPL[{1, -2, -1, 0}, x] + (128 - 256/(1 - x) + 128*x)*
     HPL[{1, -2, 0, 0}, x] + (-1504/3 + 2624/(3*(1 - x)) - (1120*x)/3)*
     HPL[{1, 0, 0, 0}, x] + (-1024/3 + 2048/(3*(1 - x)) - (1024*x)/3)*
     HPL[{1, 1, -2, 0}, x] + (128 - 128*x)*HPL[{1, 1, 0, 0}, x] + 
    (512/3 - 1024/(3*(1 - x)) + (512*x)/3)*HPL[{1, 2, 0, 0}, x] + 
    (1120/3 - 1792/(3*(1 - x)) + (1504*x)/3 + 128/(1 + x))*
     HPL[{2, 0, 0, 0}, x] + (128/3 - 1024/(3*(1 - x)) + (896*x)/3 + 
      256/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
    (-2560/3 + (2560*x)/3 + 5120/(3*(1 + x)))*HPL[{-1, -1, 0, 0, 0}, x] + 
    (704 - 704*x - 1408/(1 + x))*HPL[{-1, 0, 0, 0, 0}, x] + 
    (-1184/3 + 256/(3*(1 - x)) + (1120*x)/3 + 512/(1 + x))*
     HPL[{0, 0, 0, 0, 0}, x] + (64 - 128/(1 - x) + 64*x)*
     HPL[{1, 0, 0, 0, 0}, x] + (1280/3 - 2560/(3*(1 - x)) + (1280*x)/3)*
     HPL[{1, 1, 0, 0, 0}, x] + (-1880/3 - (4040*x)/3 - 1072/(3*(1 + x)))*
     zeta[2] + (-1024/3 - 128/(3*(1 - x)) + (1024*x)/3 + 2560/(3*(1 + x)))*
     HPL[{-3}, x]*zeta[2] + (-2560/3 - 640/(1 - x) + 3328*x + 
      11008/(3*(1 + x)))*HPL[{-2}, x]*zeta[2] + 
    (5056/3 + (6016*x)/3 + 320/(1 + x))*HPL[{-1}, x]*zeta[2] + 
    (-3128/3 + 144/(1 - x) - (7064*x)/3 - 80/(1 + x))*HPL[{0}, x]*zeta[2] + 
    (1504/3 - (1504*x)/3)*HPL[{1}, x]*zeta[2] + 
    (-448/3 + (1856*x)/3 + 640/(1 + x))*HPL[{2}, x]*zeta[2] + 
    (-128 + 256/(3*(1 - x)) + (128*x)/3 + 640/(3*(1 + x)))*HPL[{3}, x]*
     zeta[2] + (1792/3 - 512/(1 - x) - (256*x)/3 - 2048/(3*(1 + x)))*
     HPL[{-2, -1}, x]*zeta[2] + (-64 + 64*x + 256/(1 + x))*HPL[{-2, 0}, x]*
     zeta[2] + (1024/3 - (1024*x)/3 - 2048/(3*(1 + x)))*HPL[{-1, -2}, x]*
     zeta[2] + (1280 - 3840*x - 5120/(1 + x))*HPL[{-1, -1}, x]*zeta[2] + 
    (-1600 + (8384*x)/3 + 13184/(3*(1 + x)))*HPL[{-1, 0}, x]*zeta[2] + 
    (640/3 - (640*x)/3 - 1280/(3*(1 + x)))*HPL[{-1, 2}, x]*zeta[2] + 
    (1376/3 + 64/(1 - x) - 1632*x - 5056/(3*(1 + x)))*HPL[{0, 0}, x]*
     zeta[2] + (128/3 - 256/(3*(1 - x)) + (128*x)/3)*HPL[{1, -2}, x]*
     zeta[2] + (-320/3 + 128/(1 - x) - (64*x)/3)*HPL[{1, 0}, x]*zeta[2] + 
    (-256 + 256*x)*HPL[{1, 1}, x]*zeta[2] + 
    (-64/3 + 1024/(3*(1 - x)) - (832*x)/3 - 256/(1 + x))*HPL[{2, 0}, x]*
     zeta[2] + (256 - 256*x - 512/(1 + x))*HPL[{2, 1}, x]*zeta[2] + 
    (-512 + 512*x + 1024/(1 + x))*HPL[{-1, -1, 0}, x]*zeta[2] + 
    (-832/3 + (832*x)/3 + 1664/(3*(1 + x)))*HPL[{-1, 0, 0}, x]*zeta[2] + 
    (512/3 + 512/(3*(1 - x)) - 384*x - 1792/(3*(1 + x)))*HPL[{0, 0, 0}, x]*
     zeta[2] + (-704/3 + 1408/(3*(1 - x)) - (704*x)/3)*HPL[{1, 0, 0}, x]*
     zeta[2] + (-512/3 + 1024/(3*(1 - x)) - (512*x)/3)*HPL[{1, 1, 0}, x]*
     zeta[2] + (-3808/3 + 64/(1 - x) - (3200*x)/3 - 240/(1 + x))*zeta[3] + 
    (256/3 + 512/(1 - x) - (1792*x)/3 - 2048/(3*(1 + x)))*HPL[{-2}, x]*
     zeta[3] + (-1280 + 2304*x + 3584/(1 + x))*HPL[{-1}, x]*zeta[3] + 
    (1312/3 - 512/(3*(1 - x)) - 1568*x - 4544/(3*(1 + x)))*HPL[{0}, x]*
     zeta[3] + (192 - 896/(1 - x) + 704*x)*HPL[{1}, x]*zeta[3] + 
    (-64 + 768/(1 - x) - 576*x - 512/(1 + x))*HPL[{2}, x]*zeta[3] + 
    (-1024 + 1024*x + 2048/(1 + x))*HPL[{-1, -1}, x]*zeta[3] + 
    (-64/3 + (64*x)/3 + 128/(3*(1 + x)))*HPL[{-1, 0}, x]*zeta[3] + 
    (704/(3*(1 - x)) - 512*x - 448/(1 + x))*HPL[{0, 0}, x]*zeta[3] + 
    (-384 + 768/(1 - x) - 384*x)*HPL[{1, 0}, x]*zeta[3] + 
    (-512 + 1024/(1 - x) - 512*x)*HPL[{1, 1}, x]*zeta[3] + 
    (832/3 - 512/(3*(1 - x)) - 128*x - 384/(1 + x))*zeta[2]*zeta[3] + 
    (-1272 + 112/(1 - x) - (3640*x)/3 + 2704/(3*(1 + x)))*zeta[4] + 
    (-4192/3 + (4192*x)/3 + 8384/(3*(1 + x)))*HPL[{-1}, x]*zeta[4] + 
    (288 + 112/(3*(1 - x)) - (1424*x)/3 - 2224/(3*(1 + x)))*HPL[{0}, x]*
     zeta[4] + (-432 + 864/(1 - x) - 432*x)*HPL[{1}, x]*zeta[4] + 
    plusDis[0, 1 - x]*(572/9 + (592*zeta[3])/3 - 320*zeta[5]) + 
    (2000/3 - 448/(3*(1 - x)) - (112*x)/3 - 1216/(3*(1 + x)))*zeta[5] + 
    delta[1 - x]*(32 + 162*zeta[2] - 308*zeta[3] - (256*zeta[2]*zeta[3])/3 + 
      224*zeta[3]^2 - 204*zeta[4] + 912*zeta[5] - (6434*zeta[6])/9))}


==> anc/README <==
"The N_f C_F^3 contribution to the non-singlet splitting function at four-loop order"
Thomas Gehrmann, Andreas von Manteuffel, Vasily Sotnikov, Tong-Zhi Yang

The ancillary file provides results for the N_f C_F^3 contribution to the non-singlet splitting function at four-loop order.

The file "NSnfcf3.m" contains the four-loop results for the non-singlet anomalous dimensions with 'nsPnfcf3N', 'nsMnfcf3N' denoting the $N_f\, C_F^3$ contribution to \gamma^{+}_{ns} and \gamma^{-}_{ns}, respectively, in equation (10) of this paper. We also include results for the corresponding splitting functions: 'nsPnf2nf3X' and 'nsPnfcf3X'.

Color structures that appear in the file and their corresponding values for the gauge group SU(Nc) are as follows.
nf = number of massless quark flavours,
cf = (Nc^2-1)/(2 Nc).

